A Deep Ranking Model for Spatio-Temporal Highlight Detection from a 360 Video

We address the problem of highlight detection from a 360 degree video by summarizing it both spatially and temporally. Given a long 360 degree video, we spatially select pleasantly-looking normal field-of-view (NFOV) segments from unlimited field of views (FOV) of the 360 degree video, and temporally summarize it into a concise and informative highlight as a selected subset of subshots. We propose a novel deep ranking model named as Composition View Score (CVS) model, which produces a spherical score map of composition per video segment, and determines which view is suitable for highlight via a sliding window kernel at inference. To evaluate the proposed framework, we perform experiments on the Pano2Vid benchmark dataset and our newly collected 360 degree video highlight dataset from YouTube and Vimeo. Through evaluation using both quantitative summarization metrics and user studies via Amazon Mechanical Turk, we demonstrate that our approach outperforms several state-of-the-art highlight detection methods. We also show that our model is 16 times faster at inference than AutoCam, which is one of the first summarization algorithms of 360 degree videos

==> pictures/export_all.sh <==
#!/bin/bash

./export_pdf_image.sh 1 "pictures-01-architecture.pdf"


==> pictures/export_pdf_image.sh <==
#!/bin/bash

# Usage: export pictures.pdf from powerpoint
# (function) export_pdf_image.sh 2 outfile  => emits cropped pdf image from the slide 2

PICTURES_PDF="pictures-capseg.pdf"

if [ ! -f $PICTURES_PDF ]; then
	exit 1;
fi

export_pdf_image() {
	page=$1
	outfile=$2

	if [ -z "$page" ]; then
		echo 'specify page';
		exit 1;
	fi
	if [ -z "$outfile" ]; then
		echo 'specify outfile';
		exit 1;
	fi

	pdfseparate -f $page -l $page $PICTURES_PDF pictures.page${page}.tmp.pdf
	pdfcrop -margin 10 pictures.page${page}.tmp.pdf ${outfile}
	rm pictures.page${page}.tmp.pdf

	echo -e 'Done!!!\n\n'
}

if [ -z "$1" ]; then echo "No page argument supplied"; exit 1; fi
if [ -z "$2" ]; then echo "No output argument supplied"; exit 1; fi

export_pdf_image $1 $2

